An optimization-based approach for high-order accurate discretization of conservation laws with discontinuous solutions

This work introduces a novel discontinuity-tracking framework for resolving discontinuous solutions of conservation laws with high-order numerical discretizations that support inter-element solution discontinuities, such as discontinuous Galerkin methods. The proposed method aims to align inter-element boundaries with discontinuities in the solution by deforming the computational mesh. A discontinuity-aligned mesh ensures the discontinuity is represented through inter-element jumps while smooth basis functions interior to elements are only used to approximate smooth regions of the solution, thereby avoiding Gibbs' phenomena that create well-known stability issues. Therefore, very coarse high-order discretizations accurately resolve the piecewise smooth solution throughout the domain, provided the discontinuity is tracked. Central to the proposed discontinuity-tracking framework is a discrete PDE-constrained optimization formulation that simultaneously aligns the computational mesh with discontinuities in the solution and solves the discretized conservation law on this mesh. The optimization objective is taken as a combination of the the deviation of the finite-dimensional solution from its element-wise average and a mesh distortion metric to simultaneously penalize Gibbs' phenomena and distorted meshes. We advocate a gradient-based, full space solver where the mesh and conservation law solution converge to their optimal values simultaneously and therefore never require the solution of the discrete conservation law on a non-aligned mesh. The merit of the proposed method is demonstrated on a number of one- and two-dimensional model problems including 2D supersonic flow around a bluff body. We demonstrate optimal $\mathcal{O}(h^{p+1})$ convergence rates in the $L^1$ norm for up to polynomial order $p=6$ and show that accurate solutions can be obtained on extremely coarse meshes.

==> img/grab.sh <==
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p1_M2_nu0_pnlty0p1_iter0000.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p1_M2_nu0_pnlty0p1_iter0000.h.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p1_M2_nu0_pnlty0p1_iter0591.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p1_M2_nu0_pnlty0p1_iter0591.h.png .

scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p2_M2_nu0_pnlty0p1_iter0000.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p2_M2_nu0_pnlty0p1_iter0000.h.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p2_M2_nu0_pnlty0p1_iter0285.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p2_M2_nu0_pnlty0p1_iter0285.h.png .

scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p3_M2_nu0_pnlty0p1_iter0000.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p3_M2_nu0_pnlty0p1_iter0000.h.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p3_M2_nu0_pnlty0p1_iter0102.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p3_M2_nu0_pnlty0p1_iter0102.h.png .

scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p4_M2_nu0_pnlty0p1_iter0000.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p4_M2_nu0_pnlty0p1_iter0000.h.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p4_M2_nu0_pnlty0p1_iter0120.s.png .
scp mzahr@implicit.berkeley.edu:/home/mzahr/simulations/2017_shktrk/shk2d_linelast/img/cylshkdm/cylshkdm1p4_M2_nu0_pnlty0p1_iter0120.h.png .

